Experimental demonstration of pitfalls and remedies for precise force deconvolution in frequency-modulation atomic force microscopy

Frequency-modulation atomic force microscopy provides an outstanding precision of the measurement of chemical bonding forces. However, as the cantilever oscillates with an amplitude A that is usually on the order of atomic dimensions or even larger, blurring occurs. To extract a force versus distance curve from an experimental frequency versus distance spectrum, a deconvolution algorithm to recover the force from the experimental frequency shift is required. It has been recently shown that this deconvolution can be an ill-posed inversion problem causing false force-distance curves. Whether an inversion problem is well- or ill-posed is determined by two factors: the shape of the force-distance curve and the oscillation amplitude used for the measurement. A proper choice of the oscillation amplitude as proposed by the in ection point test of Sader et al. [Nat. Nanotechnol. 13, 1088 (2018)] should avoid ill-posedness. Here, we experimentally validate their in ection point test by means of two experimental data sets: force-distance spectra over a single carbon monoxide molecule as well as a Fe trimer on Cu(111) measured with a set of deliberately chosen amplitudes. Furthermore, we comment on typical pitfalls which are caused by the discrete nature of experimental data and provide MATLAB code which can be used by everyone to perform this test with their own data.

==> ifptest.m <==
function [wellposed, zfine, Ffine, zfine_ifps] = ifptest(z, F, A, p, v, rng)
% IFPTEST performs the inflection point test of a force-distance curve F(z)
% according to J. E. Sader, B. D. Hughes, F. Huber and F. J. Giessibl,
% Nat. Nanotechnol. 13, 1088 (2018), https://doi.org/10.1038/s41565-018-0277-x
%
% Usage: [wellposed, zfine, Ffine, zfine_ifps] = ifptest(z, F, A, p, v, rng)
% First run 'ifptest(z, F, A)' to determine the required smoothing parameter 'p',
% then run 'ifptest(z, F, A, p)' to perform the inflection point test
%
% Required input values:
%   'z'    z values (unit meter) as a column vector (with z_{n+1} > z_n);
%          ifptest will automatically shift the z axis such that 'min(z) = 0'
%   'F'    force values (unit Newton) as a column vector
%   'A'    oscillation amplitude (unit meter); a value of '0' is possible
%          but disables final result of inflection point test in output
%          value 'wellposed'
%   'p'    smoothing parameter for the smoothing spline curve fitting (0<p<=1),
%          required to calculate low-noise derivatives of 'F' (up to third
%          order); if you call this function without 'p', it will open
%          'cftool' such that you can determine 'p'.
%
% Optional input values:
%   'v'    verbose mode:
%              0   no output
%              1   command-line output
%              2   command-line and figure output (default and recommended)
%   'rng'  1x2 z range vector [lr ur] (lr < ur < max(zfine), unit meter) in
%          which the function looks for inflection points (done by detecting
%          sign changes in second derivative of 'F'); by default, this range
%          is from 'zfine(2)' to the position of the steepest slope of the
%          F(z) curve, however, this might exclude some inflection points of
%          the curve in some cases; use this parameter to manually define the
%          z range.
%
% Output values:
%   'wellposed'    final result of the inflection point test
%                     -1   n/a because 'A'=0
%                      0   force-deconvolution may be ill-posed
%                      1   force-deconvolution is well-posed
%   'zfine'        interpolated z values
%   'Ffine'        interpolated and smoothed force values
%   'zfine_ifps'   z values of the found inflection points
%
% Sep 23th 2019, Ferdinand Huber
% created and tested with MATLAB R2016a ( requires a Curve Fitting Toolbox license)
% MATLAB is a registered trademark of MathWorks, MA, USA
% 
% This function comes without any guarantee to safely detect possible ill-
% posed force deconvolution and all inflection points. Always use your own
% brain!
%
% This work is licensed under the Creative Commons Attribution-NonCommercial
% 4.0 International License. To view a copy of this license, visit
% http://creativecommons.org/licenses/by-nc/4.0/.

narginchk(3, 6); % validate number of input arguments    

%% Pre-define output values and prepare data
wellposed = -1;
zfine = [];
Ffine = [];
zfine_ifps = [];

[F_fit.z, F_fit.F] = prepareCurveData(z - min(z), F); % re-defines z axis (closest approach is set to z=0)

if nargin == 3 % smoothing parameter missing
    cftool(F_fit.z, F_fit.F);
    warning('Fourth input value, smoothing parameter ''p'', is missing. Determine it in the Curve Fitting Toolbox which just opened. For this, select function ''Smoothing spline'', check ''Center and scale'' and modify the smoothing parameter ''p'' until the curve is as smooth as possible but still reflecting the data. Then, re-run ''ifptest'' with fourth argument ''p'' (0<p<1).');
    return;
elseif nargin == 4 % set default verbose mode
    v = 2;
elseif nargin >= 5 || nargin == 6
    if v ~= 0 && v ~= 1 && v ~= 2
        error('Fifth argument of the function, ''v'', must be 0, 1 or 2.');
    end
    if nargin == 6
        if size(rng) ~= [1 2]
            error('Sixth argument of the function, ''rng'', must be a 1x2 vector.');
        end            
        if rng(1) >= rng(2)
            error('Lower limit ''lr'' must be smaller than the upper limit ''ur'' in the sixth argument of the function, ''rng = [lr ur]''.');
        end
    end
end

if p <= 0.95
    warning('The smoothing parameter ''p'' is unusually low. Are you sure it''s correct?');
end


%% Smooth the force curve using the smoothing spline routine within MATLABs Curve Fitting Toolbox (reg. tm.)
F_fit.ft = fittype('smoothingspline');
F_fit.op = fitoptions('Method', 'SmoothingSpline');
F_fit.op.Normalize = 'on';
F_fit.op.SmoothingParam = p;
F_fit.fit = fit(F_fit.z, F_fit.F, F_fit.ft, F_fit.op);

if v == 2
    fig = figure('Name', 'Inflection point test');
    fig.Position(3) = 2 * fig.Position(3);
    subplot(1,2,1);    
    plot(F_fit.fit, F_fit.z, F_fit.F);
    title('Fit and inflection points'); xlabel('z (m)'); ylabel('F (N)'); legend('F', 'F fit');
end

%% Interpolate and calculate derivatives
F_fit.zfine = linspace(F_fit.z(1), F_fit.z(end), size(F_fit.z, 1) * 10);
F_fit.Ffine = feval(F_fit.fit, F_fit.zfine);

% First and second derivative
[d1F, d2F] = differentiate(F_fit.fit, F_fit.zfine);

% Third derivative
[d1F_fit.z, d1F_fit.F] = prepareCurveData(F_fit.zfine, d1F');
d1F_fit.fit = fit(d1F_fit.z, d1F_fit.F, F_fit.ft, F_fit.op);
[~, d3F] = differentiate(d1F_fit.fit, d1F_fit.z);

if v == 2
    subplot(1,2,2);    
    hold on;
    % Plot normalized force and derivates keeping the sign
    plot(F_fit.zfine, F_fit.Ffine / max(abs([min(F_fit.Ffine), max(F_fit.Ffine)])) ,'.');
    plot(F_fit.zfine, d1F / max(abs([min(d1F), max(d1F)])), '.');
    plot(F_fit.zfine, d2F / max(abs([min(d2F), max(d2F)])), '.');
    plot(F_fit.zfine, d3F / max(abs([min(d3F), max(d3F)])), '.');
    title('Force and derivatives'); xlabel('z (m)'); legend('F fit (norm.)', 'd1F (norm.)', 'd2F (norm.)', 'd3F (norm.)');
end

%% Find inflection points
% Limit z range to exclude detection of sign changes in d2F in the noise
if nargin == 6 % manual range
    [~, i_lim_l] = min(abs(F_fit.zfine - rng(1)));
    [~, i_lim_u] = min(abs(F_fit.zfine - rng(2)));
    if i_lim_l == i_lim_u
        error('Chosen range ''rng'' (sixth argument of the function) results in a single data point only!');
    end
else % automatic range (from index 2 to absolute max or min of d1F)
    i_lim_l = 2;         
    [~, max_i] = max(d1F); % alternative: extrema2()
    [~, min_i] = min(d1F);
    i_lim_u = max([min_i(end) max_i(end)]);        
end

if i_lim_u == size(F_fit.zfine, 2) % prevent index exceeding matrix dim.
    i_lim_u = i_lim_u - 1;
end

% Detect inflection points via sign changes in 'd2F'
ifp_i = zeros(i_lim_u - i_lim_l + 1, 1); % pre-allocate variable
n = 1;
for i = i_lim_l:i_lim_u
    if(sign(d2F(i)) ~= sign(d2F(i+1)))
        ifp_i(n) = i;
        n = n+1;
    end
end
ifp_i(ifp_i==0) = [];

%% Inflection point test math
ifp_i = flip(ifp_i); % start from far to close distance
z_ifp_half = F_fit.zfine(ifp_i) / 2;
L_ifp = sqrt(-d1F(ifp_i) ./ d3F(ifp_i));
S_F = F_fit.zfine(ifp_i)'.^2 / 4 .* d3F(ifp_i) ./ d1F(ifp_i);
ifp_n = size(ifp_i,1);
wellposed_vec = zeros(ifp_n, 1);

zfine = F_fit.zfine';
Ffine = F_fit.Ffine;
zfine_ifps = F_fit.zfine(ifp_i);

if v == 2
    subplot(1,2,1);
    hold on;
    for i = 1:ifp_n
        plot(F_fit.zfine(ifp_i(i)), F_fit.Ffine(ifp_i(i)), '.', 'MarkerSize', 40);
    end
end

%% Determine well- or possible ill-posedness
if ifp_n > 0
    if v == 1 || v == 2
        disp('Inflection point test at each detected inflection point from far to close distance:');
    end

    for i = 1:ifp_n
        if v == 1 || v == 2
            disp(['- Inflection point at z = ' num2str(F_fit.zfine(ifp_i(i))) ' m:']);
            disp(['    S(F) = ' num2str(round(S_F(i), 2))]);
        end

        if S_F(i) >= -1
            wellposed_vec(i) = 1;
            if v == 1 || v == 2
                disp('    The force deconvolution is well-posed for any oscillation amplitude.');
            end
        else
            if v == 1 || v == 2
                disp(['    Oscillation amplitudes for possible ill-posedness: ' num2str(round(L_ifp(i)*1e12)) ' pm  <~ A <~ ' num2str(round(z_ifp_half(i)*1e12)) ' pm']);
            end

            if A > 0
               if A >= L_ifp(i) && A <= z_ifp_half(i)
                   wellposed_vec(i) = 0;
                   if v == 1 || v == 2
                       warning(['The chosen amplitude of ' num2str(round(A*1e12)) ' pm is in this range.']);
                       if i < ifp_n
                           disp('Skipping further tests at inflection points closer than the last one.');
                           break;
                       end
                   end
               else
                   wellposed_vec(i) = 1;
                   if v == 1 || v == 2
                       disp(['    The chosen amplitude of ' num2str(round(A*1e12)) ' pm is outside this range.']);
                   end
               end
            else
                wellposed_vec(i) = -1;
            end
        end
    end

    if all(wellposed_vec == 1)
        wellposed = 1;
        if v == 1 || v == 2
            if A > 0
                disp('Final result: the force deconvolution is well-posed for the chosen amplitude.');
            else % implies that S_F(i) >= -1 for all inflection points
                disp('Final result: the force deconvolution is well-posed for any oscillation amplitude.');
            end
        end
    else
        if any(wellposed_vec == 0) % implies that A is given
            wellposed = 0;
            if v == 1 || v == 2
                warning('As a final result, the force deconvolution may be ill-posed for the chosen oscillation amplitude. Therefore, the force curve may be incorrect left from the last inflection point! Perform another measurement with an amplitude chosen outside this range, if possible, to get a well-posed behaviour.');
            end
        elseif any(wellposed_vec == -1) % implies that A is not given
            wellposed = -1;
            if v == 1 || v == 2
                disp('Final result: the force deconvolution may be well- or ill-posed depending on the oscillation amplitude (see above).');
            end
        end
    end
else
    wellposed = 1;
    if v == 1 || v == 2
        disp('Final result: no inflection point detected. Therefore, the force deconvolution is well-posed for any oscillation amplitude.');
    end
end

end
